Opportunistic Wiretapping/Jamming: A New Attack Model in Millimeter-Wave Wireless Networks

While the millimeter-wave (mmWave) communication is robust against the conventional wiretapping attack due to its short transmission range and directivity, this paper proposes a new opportunistic wiretapping and jamming (OWJ) attack model in mmWave wireless networks. With OWJ, an eavesdropper can opportunistically conduct wiretapping or jamming to initiate a more hazardous attack based on the instantaneous costs of wiretapping and jamming. We also provide three realizations of the OWJ attack, which are mainly determined by the cost models relevant to distance, path loss and received power, respectively. To understand the impact of the new attack on mmWave network security, we first develop novel approximation techniques to characterize the irregular distributions of wiretappers, jammers and interferers under three OWJ realizations. With the help of the results of node distributions, we then derive analytical expressions for the secrecy transmission capacity to depict the network security performance under OWJ. Finally, we provide extensive numerical results to illustrate the effect of OWJ and to demonstrate that the new attack can more significantly degrade the network security performance than the pure wiretapping or jamming attack.

==> figures/.ipynb_checkpoints/figures-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "from matplotlib.patches import Ellipse\n",
    "import math\n",
    "from mpl_toolkits.axes_grid1.inset_locator import zoomed_inset_axes\n",
    "from mpl_toolkits.axes_grid1.inset_locator import mark_inset"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x504 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(8,7))\n",
    "plt.xlabel(r'Selection parameter, $\\rho$', fontsize=18)\n",
    "plt.ylabel(r'STC (SA-D, $10^{-5} bps/Hz/m^2$)', fontsize=18)\n",
    "plt.xticks(size = 15)\n",
    "plt.yticks(size = 15)\n",
    "plt.xlim(0.0,10)\n",
    "plt.ylim(0.8,2.3)\n",
    "\n",
    "#lambdaT=0.0001, lambdaE=0.0005, nosie = 10^-10.4, Rt = 4, Re = 2\n",
    "#Pt = 1\n",
    "df1 = pd.read_csv(\"./stcVsRho-SAD-LT0001-LE0005-PJ8.csv\", skipinitialspace=True) # PJ = 8\n",
    "df2 = pd.read_csv(\"./stcVsRho-SAD-LT0001-LE0005-PJ10.csv\", skipinitialspace=True) # PJ = 10\n",
    "df3 = pd.read_csv(\"./stcVsRho-SAD-LT0001-LE0005-PJ12.csv\", skipinitialspace=True) # PJ = 12\n",
    "df4 = pd.read_csv(\"./stcVsRho-SAD-LT0001-LE0005-PJ14.csv\", skipinitialspace=True) # PJ = 14\n",
    "\n",
    "# df1_2 = pd.read_csv(\"./stcVsRho-RA-LT0001-LE0005-PJ8.csv\", skipinitialspace=True) # PJ = 10\n",
    "# df2_2 = pd.read_csv(\"./stcVsRho-RA-LT0001-LE0005-PJ10.csv\", skipinitialspace=True) # PJ = 15\n",
    "# df3_2 = pd.read_csv(\"./stcVsRho-RA-LT0001-LE0005-PJ12.csv\", skipinitialspace=True) # PJ = 20\n",
    "# df4_2 = pd.read_csv(\"./stcVsRho-RA-LT0001-LE0005-PJ14.csv\", skipinitialspace=True) # PJ = 10\n",
    "\n",
    "\n",
    "#SA-D  \n",
    "plt.plot(df1['rho'], df1[\"stc\"]*100000, 'k', linewidth = 2, label=r'$P_J=8$')\n",
    "plt.plot(df2['rho'], df2[\"stc\"]*100000, 'k--', linewidth = 2, label=r'$P_J=10$')\n",
    "plt.plot(df3['rho'], df3[\"stc\"]*100000, 'k-.', linewidth = 2, label=r'$P_J=12$')\n",
    "plt.plot(df4['rho'], df4[\"stc\"]*100000, linestyle=(0, (1,1)), color='k', linewidth = 3, label=r'$P_J=14$')\n",
    "\n",
    "plt.plot(4.4, 1.32157,'k*', markersize=10, markerfacecolor='w',label=r'$(\\rho^*,C_s^*)$') \n",
    "plt.text(3.8, 1.35, r'$C_s^*\\approx 1.32$', fontsize = 14)\n",
    "\n",
    "plt.plot(2.5, 1.2878,'k*', markersize=10, markerfacecolor='w') \n",
    "plt.annotate(r'$C_s^*\\approx 1.29$',\n",
    "             xy=(2.5,1.27), xytext=(2, 1.1),\n",
    "             fontsize=14,\n",
    "             arrowprops=dict(arrowstyle=\"->\",color='grey'))\n",
    "\n",
    "plt.plot(0.9, 1.18862,'k*', markersize=10, markerfacecolor='w') \n",
    "plt.text(0.4, 1.24, r'$C_s^*\\approx 1.19$', fontsize = 14)\n",
    "# plt.annotate(r'$C_s^*\\approx 1.19$',\n",
    "#              xy=(0.9,1.15), xytext=(2, 1.05),\n",
    "#              fontsize=14,\n",
    "#              arrowprops=dict(arrowstyle=\"->\",color='grey'))\n",
    "\n",
    "plt.plot(0.4, 1.00014,'k*', markersize=10, markerfacecolor='w') \n",
    "plt.text(0.3, 0.92, r'$C_s^*\\approx 1.00$', fontsize = 14)\n",
    "\n",
    "#RA\n",
    "# plt.plot(df1_2['rho'], df1_2[\"stc\"]*100000, 'b', linewidth = 2)\n",
    "# plt.plot(df2_2['rho'], df2_2[\"stc\"]*100000, 'b--', linewidth = 2)\n",
    "# plt.plot(df3_2['rho'], df3_2[\"stc\"]*100000, 'b-.', linewidth = 2)\n",
    "# plt.plot(df4_2['rho'], df4_2[\"stc\"]*100000, linestyle=(0, (1,1)), color='b', linewidth = 3)\n",
    "\n",
    "# plt.plot(0.99, 1.37319,'b*', markersize=10, markerfacecolor='w') \n",
    "# plt.plot(0.01, 1.3352,'b*', markersize=10, markerfacecolor='w') \n",
    "# plt.plot(0.01, 1.05727,'b*', markersize=10, markerfacecolor='w') \n",
    "\n",
    "# plt.axhline(y=1.37319, color='b', linewidth=2,linestyle='-')\n",
    "# plt.axhline(y=1.37319, color='b', linewidth=2,linestyle='--')\n",
    "# plt.axhline(y=1.3352, color='b', linewidth=2,linestyle='-.')\n",
    "# plt.axhline(y=1.05727, color='b', linestyle=(0, (1,1)), linewidth = 3)\n",
    "\n",
    "plt.legend(loc='best', fontsize = 14)\n",
    "\n",
    "# plt.axes([0.3, .5, .4, .3], facecolor='w')\n",
    "# plt.xlim(0.0,1)\n",
    "# plt.ylim(0.8,2.3)\n",
    "# plt.plot(df1_2['rho'], df1_2[\"stc\"]*100000, 'b', linewidth = 2)\n",
    "# plt.plot(df2_2['rho'], df2_2[\"stc\"]*100000, 'b--', linewidth = 2)\n",
    "# plt.plot(df3_2['rho'], df3_2[\"stc\"]*100000, 'b-.', linewidth = 2)\n",
    "# plt.plot(df4_2['rho'], df4_2[\"stc\"]*100000, linestyle=(0, (1,1)), color='b', linewidth = 3)\n",
    "# plt.plot(0.99, 1.37319,'b*', markersize=10, markerfacecolor='w') \n",
    "# plt.plot(0.01, 1.3352,'b*', markersize=10, markerfacecolor='w') \n",
    "# plt.plot(0.01, 1.05727,'b*', markersize=10, markerfacecolor='w') \n",
    "# plt.xlabel(r'$\\rho$', fontsize=10)\n",
    "# plt.ylabel(r'STC', fontsize=10)\n",
    "\n",
    "\n",
    "plt.text(2, 1.9, r'$\\lambda_T=0.0001$, $\\lambda_E=0.0005$', fontsize = 14)\n",
    "plt.text(2, 1.8, r'$R_t=4$ bps/Hz, $R_e=2$ bps/Hz', fontsize = 14)\n",
    "\n",
    "#optimal rho decreases as PJ increases\n",
    "\n",
    "#plt.savefig('stcVsRho-PJ-SAD.eps', format='eps', dpi=1200, bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x504 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(8,7))\n",
    "plt.xlabel(r'Selection parameter, $\\rho$', fontsize=18)\n",
    "plt.ylabel(r'STC (SA-D, $10^{-4} bps/Hz/m^2$)', fontsize=18)\n",
    "plt.xticks(size = 15)\n",
    "plt.yticks(size = 15)\n",
    "plt.xlim(0.1,10)\n",
    "plt.ylim(0.6,1.3)\n",
    "\n",
    "#lambdaT=0.0001, lambdaE=0.0001, nosie = 10^-10.4, Rt = 4, Re = 2\n",
    "#Pt = 1\n",
    "df1 = pd.read_csv(\"./stcVsRho-SAD-LT0001-LE0001-PJ1.csv\", skipinitialspace=True) # PJ = 1\n",
    "df2 = pd.read_csv(\"./stcVsRho-SAD-LT0001-LE0001-PJ10.csv\", skipinitialspace=True) # PJ = 10\n",
    "df3 = pd.read_csv(\"./stcVsRho-SAD-LT0001-LE0001-PJ20.csv\", skipinitialspace=True) # PJ = 20\n",
    "df4 = pd.read_csv(\"./stcVsRho-SAD-LT0001-LE0001-PJ30.csv\", skipinitialspace=True) # PJ = 20\n",
    "\n",
    "#theoretical  \n",
    "plt.plot(df1['rho'], df1[\"stc\"]*10000, 'k', linewidth = 2, label=r'$P_J=1$')\n",
    "plt.plot(df2['rho'], df2[\"stc\"]*10000, 'k--', linewidth = 2, label=r'$P_J=10$')\n",
    "plt.plot(df3['rho'], df3[\"stc\"]*10000, 'k-.', linewidth = 2, label=r'$P_J=20$')\n",
    "plt.plot(df4['rho'], df4[\"stc\"]*10000, linestyle=(0, (1,1)), color='k', linewidth = 3, label=r'$P_J=30$')\n",
    "\n",
    "# plt.axhline(y=0.707549, color='gray', linewidth=1,linestyle='-.')\n",
    "# plt.axhline(y=0.811006, color='gray', linewidth=1,linestyle='-.')\n",
    "# plt.axhline(y=0.842402, color='gray', linewidth=1,linestyle='-.')\n",
    "\n",
    "plt.plot(0.2, 0.703251,'k^', markersize=8, markerfacecolor='none') \n",
    "\n",
    "plt.legend(loc='best', fontsize = 14)\n",
    "\n",
    "#plt.savefig('pconMVsLambdaM.eps', format='eps', dpi=1200, bbox_inches='tight')\n",
    "# optimal rho becomes smaller as PJ increases.\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x504 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(8,7))\n",
    "plt.xlabel(r'Selection parameter, $\\rho$', fontsize=18)\n",
    "plt.ylabel(r'STC (SA-D, $10^{-5} bps/Hz/m^2$)', fontsize=18)\n",
    "plt.xticks(size = 15)\n",
    "plt.yticks(size = 15)\n",
    "plt.xlim(0.0,10)\n",
    "plt.ylim(1.0,4)\n",
    "\n",
    "\n",
    "#lambdaT=0.0001, lambdaE=0.0005, nosie = 10^-10.4, Rt = 4, Re = 2\n",
    "#Pt = 1, PJ=12\n",
    "df1 = pd.read_csv(\"./stcVsRho-SAD-LT0001-LE0005-PJ12.csv\", skipinitialspace=True) # LE = 0.0001\n",
    "df2 = pd.read_csv(\"./stcVsRho-SAD-LT0001-LE0004-PJ12.csv\", skipinitialspace=True) # LE=0.0002\n",
    "df3 = pd.read_csv(\"./stcVsRho-SAD-LT0001-LE0003-PJ12.csv\", skipinitialspace=True) # LE=0.0003\n",
    "\n",
    "\n",
    "#theoretical  \n",
    "plt.plot(df1['rho'], df1[\"stc\"]*100000, 'k', linewidth = 2, label=r'$\\lambda_E=0.0005$')\n",
    "plt.plot(df2['rho'], df2[\"stc\"]*100000, 'k--', linewidth = 2, label=r'$\\lambda_E=0.0004$')\n",
    "plt.plot(df3['rho'], df3[\"stc\"]*100000, linestyle=(0, (1,1)), color='k', linewidth = 3, label=r'$\\lambda_E=0.0003$')\n",
    "\n",
    "plt.plot(1.4, 1.98009,'k*', markersize=10, markerfacecolor='w',label=r'$(\\rho^*,C_s^*)$')\n",
    "plt.plot(2, 3.21859,'k*', markersize=10, markerfacecolor='w') \n",
    "plt.plot(0.9, 1.18862,'k*', markersize=10, markerfacecolor='w') \n",
    "\n",
    "plt.legend(loc=(0.695,0.45), fontsize = 14)\n",
    "\n",
    "plt.text(1.4, 2.8, r'$\\lambda_T=0.0001$, $P_J=12$ W', fontsize = 14)\n",
    "plt.text(1.4, 2.6, r'$R_t=4$ bps/Hz, $R_e=2$ bps/Hz', fontsize = 14)\n",
    "\n",
    "#optimal rho decreases as lambda_e increases\n",
    "\n",
    "plt.savefig('stcVsRho-LE.eps', format='eps', dpi=1200, bbox_inches='tight')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x504 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(8,7))\n",
    "plt.xlabel(r'Selection parameter, $\\rho$', fontsize=18)\n",
    "plt.ylabel(r'STC (SA-D, $10^{-5} bps/Hz/m^2$)', fontsize=18)\n",
    "plt.xticks(size = 15)\n",
    "plt.yticks(size = 15)\n",
    "plt.xlim(0.0,10)\n",
    "plt.ylim(1.0,3.5)\n",
    "\n",
    "\n",
    "#lambdaT=0.0001, lambdaE=0.0005, nosie = 10^-10.4, Rt = 4, Re = 2\n",
    "#Pt = 1, PJ=12\n",
    "df1 = pd.read_csv(\"./stcVsRho-SAD-LT0001-LE0005-PJ12.csv\", skipinitialspace=True) # LT = 0.0001\n",
    "df2 = pd.read_csv(\"./stcVsRho-SAD-LT00011-LE0005-PJ12.csv\", skipinitialspace=True) # LT=0.0002\n",
    "df3 = pd.read_csv(\"./stcVsRho-SAD-LT00012-LE0005-PJ12.csv\", skipinitialspace=True) # LT=0.0003\n",
    "df4 = pd.read_csv(\"./stcVsRho-SAD-LT00013-LE0005-PJ12.csv\", skipinitialspace=True) # LT=0.0003\n",
    "\n",
    "\n",
    "#theoretical  \n",
    "plt.plot(df1['rho'], df1[\"stc\"]*100000, 'k', linewidth = 2, label=r'$\\lambda_T=0.0001$')\n",
    "plt.plot(df2['rho'], df2[\"stc\"]*100000, 'k--', linewidth = 2, label=r'$\\lambda_T=0.00011$')\n",
    "plt.plot(df3['rho'], df3[\"stc\"]*100000, 'k-.', linewidth = 2, label=r'$\\lambda_T=0.00012$')\n",
    "plt.plot(df4['rho'], df4[\"stc\"]*100000, linestyle=(0, (1,1)), color='k', linewidth = 3, label=r'$\\lambda_T=0.00013$')\n",
    "\n",
    "plt.plot(0.9, 1.18862,'k*', markersize=10, markerfacecolor='w',label=r'$(\\rho^*,C_s^*)$')\n",
    "plt.plot(0.3, 1.39454,'k*', markersize=10, markerfacecolor='w') \n",
    "plt.plot(0.2, 1.52811,'k*', markersize=10, markerfacecolor='w') \n",
    "plt.plot(0.1, 1.64825,'k*', markersize=10, markerfacecolor='w') \n",
    "\n",
    "\n",
    "plt.legend(loc=(0.68,0.45), fontsize = 14)\n",
    "\n",
    "plt.text(0.5, 3.2, r'$\\lambda_E=0.0005$, $P_J=12$ W', fontsize = 14)\n",
    "plt.text(2.8, 1.48, r'$R_t=4$ bps/Hz, $R_e=2$ bps/Hz', fontsize = 14)\n",
    "\n",
    "plt.savefig('stcVsRho-LT.eps', format='eps', dpi=1200, bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x504 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(8,7))\n",
    "plt.xlabel(r'Selection parameter, $\\rho$', fontsize=18)\n",
    "plt.ylabel(r'Secrecy probability, $p_s$', fontsize=18)\n",
    "plt.xticks(size = 15)\n",
    "plt.yticks(size = 15)\n",
    "plt.xlim(0.0,5)\n",
    "plt.ylim(0.5,1)\n",
    "\n",
    "#the results show that the derived expression is kinda like a upper bound\n",
    "#this is because we approximate the ppps of txs and rxs as two independent ppps\n",
    "#which are actually not\n",
    "#we can see from other figures that the bound is more like a lower bound as lambdaE increase.\n",
    "#also, if we simulate the two ppps as indepent, the derived expressions are lower bounds\n",
    "\n",
    "#lambdaT=0.0001, lambdaE=0.0001, nosie = 10^-10.4, Rt = 4, Re = 2\n",
    "#Pt = 1, PJ=10\n",
    "\n",
    "#Theoretical\n",
    "df1 = pd.read_csv(\"./psVsRho-SAD-LT0001-LE0001-PJ10.csv\", skipinitialspace=True) # SA-D\n",
    "df2 = pd.read_csv(\"./psVsRho-SAL-LT0001-LE0001-PJ10.csv\", skipinitialspace=True) # SA-L\n",
    "df3 = pd.read_csv(\"./psVsRho-SAP-LT0001-LE0001-PJ10.csv\", skipinitialspace=True) # SA-P\n",
    "plt.plot(df1['rho'], df1[\"ps\"], 'k-', linewidth = 2, label=r'SA-D (Theo)')\n",
    "plt.plot(df2['rho'], df2[\"ps\"], 'k--', linewidth = 2, label=r'SA-L (Theo)')\n",
    "plt.plot(df3['rho'], df3[\"ps\"], 'k-.', linewidth = 2, label=r'SA-P (Theo)')\n",
    "\n",
    "#Theoretical (simplified)\n",
    "# df1 = pd.read_csv(\"./psVsRho-SAD-LT0001-LE0001-PJ10-simplified.csv\", skipinitialspace=True) # SA-D\n",
    "# df2 = pd.read_csv(\"./psVsRho-SAL-LT0001-LE0001-PJ10-simplified.csv\", skipinitialspace=True) # SA-L\n",
    "# df3 = pd.read_csv(\"./psVsRho-SAP-LT0001-LE0001-PJ10-simplified.csv\", skipinitialspace=True) # SA-P\n",
    "# plt.plot(df1['rho'], df1[\"ps\"], linestyle=(0, (1,1)), color='k', linewidth = 3, label=r'SA-D (simplified)')\n",
    "# plt.plot(df2['rho'], df2[\"ps\"], linestyle=(0, (1,1)), color='k', linewidth = 3, label=r'SA-L (simplified)')\n",
    "# plt.plot(df3['rho'], df3[\"ps\"], linestyle=(0, (1,1)), color='k', linewidth = 3, label=r'SA-P (simplified)')\n",
    "\n",
    "#Theoretical (LB)\n",
    "# df1 = pd.read_csv(\"./psVsRho-SAD-LT0001-LE0001-LB.csv\", skipinitialspace=True) # SA-D\n",
    "# df2 = pd.read_csv(\"./psVsRho-SAL-LT0001-LE0001-LB.csv\", skipinitialspace=True) # SA-L\n",
    "# df3 = pd.read_csv(\"./psVsRho-SAP-LT0001-LE0001-LB.csv\", skipinitialspace=True) # SA-P\n",
    "# plt.plot(df1['rho'], df1[\"ps(LB)\"], linestyle=(0, (1,1)), color='r', linewidth = 3, label=r'SA-D (LB)')\n",
    "# plt.plot(df2['rho'], df2[\"ps(LB)\"], linestyle=(0, (1,1)), color='g', linewidth = 3, label=r'SA-L (LB)')\n",
    "# plt.plot(df3['rho'], df3[\"ps(LB)\"], linestyle=(0, (1,1)), color='b', linewidth = 3, label=r'SA-P (LB)')\n",
    "\n",
    "#simulation\n",
    "df1 = pd.read_csv(\"./psVsRho-SAD-LT0001-LE0001-simu.csv\", skipinitialspace=True) # SA-D\n",
    "df2 = pd.read_csv(\"./psVsRho-SAL-LT0001-LE0001-simu.csv\", skipinitialspace=True) # SA-L\n",
    "df3 = pd.read_csv(\"./psVsRho-SAP-LT0001-LE0001-simu.csv\", skipinitialspace=True) # SA-P\n",
    "plt.plot(df1['rho'], df1[\"ps\"], 'ko', markerfacecolor=\"none\", markersize = 10, label=r'Simulation')\n",
    "plt.plot(df2['rho'], df2[\"ps\"], 'ko', markerfacecolor=\"none\", markersize = 10)\n",
    "plt.plot(df3['rho'], df3[\"ps\"], 'ko', markerfacecolor=\"none\", markersize = 10)\n",
    "\n",
    "#simulatio: ppps as independent\n",
    "# df1 = pd.read_csv(\"./psVsRho-SAD-LT0001-LE0001-simu-2.csv\", skipinitialspace=True) # SA-D\n",
    "# plt.plot(df1['rho'], df1[\"ps\"], 'ks', markerfacecolor=\"none\", markersize = 10, label=r'Simulation (independent)')\n",
    "# df2 = pd.read_csv(\"./psVsRho-SAL-LT0001-LE0001-simu-2.csv\", skipinitialspace=True) # SA-L\n",
    "# plt.plot(df2['rho'], df2[\"ps\"], 'ks', markerfacecolor=\"none\", markersize = 10, label=r'')\n",
    "\n",
    "plt.legend(loc='best', fontsize = 14)\n",
    "\n",
    "plt.text(1.0, 0.58, r'$\\lambda_T=0.0001$, $\\lambda_E=0.0001$, $R_e=2$ bps/Hz', fontsize = 14)\n",
    "# plt.text(1.2, 0.55, r'$R_e=2$ bps/Hz', fontsize = 14)\n",
    "# plt.text(3, 0.69, r'$\\lambda_E=0.0001$', fontsize = 14)\n",
    "# plt.text(3, 0.47, r'$\\lambda_E=0.0002$', fontsize = 14)\n",
    "# plt.text(3, 0.33, r'$\\lambda_E=0.0003$', fontsize = 14)\n",
    "\n",
    "# plt.savefig('psVsRho.eps', format='eps', dpi=1200, bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 124,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x504 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(8,7))\n",
    "plt.xlabel(r'Selection parameter, $\\rho$', fontsize=18)\n",
    "plt.ylabel(r'Connection probability, $p_c$', fontsize=18)\n",
    "plt.xticks(size = 15)\n",
    "plt.yticks(size = 15)\n",
    "plt.xlim(0.0,5)\n",
    "plt.ylim(0.4,0.7)\n",
    "\n",
    "\n",
    "#lambdaT=0.0001, lambdaE=0.0001, nosie = 10^-10.4, Rt = 4, Re = 2\n",
    "#Pt = 1, PJ=10\n",
    "\n",
    "#Theoretical\n",
    "df1 = pd.read_csv(\"./pcVsRho-SAD-LT0001-LE0001-PJ10.csv\", skipinitialspace=True) # LE = 0.0001\n",
    "df2 = pd.read_csv(\"./pcVsRho-SAL-LT0001-LE0001-PJ10.csv\", skipinitialspace=True) # LE = 0.0002\n",
    "df3 = pd.read_csv(\"./pcVsRho-SAP-LT0001-LE0001-PJ10.csv\", skipinitialspace=True) # LE = 0.0003\n",
    "plt.plot(df1['rho'], df1[\"pc\"], 'k-', linewidth = 2, label=r'SA-D (Theo)')\n",
    "plt.plot(df2['rho'], df2[\"pc\"], 'k--', linewidth = 2, label=r'SA-L (Theo)')\n",
    "plt.plot(df3['rho'], df3[\"pc\"], 'k-.', linewidth = 2, label=r'SA-P (Theo)')\n",
    "# plt.plot(df3['rho'], df3[\"pc\"], linestyle=(0, (1,1)), color='k', linewidth = 3, label=r'$\\lambda_E=0.0003$')\n",
    "\n",
    "# Theoretical, simplified\n",
    "# df1 = pd.read_csv(\"./pcVsRho-SAD-LT0001-LE0001-PJ10-simplified.csv\", skipinitialspace=True) # LE = 0.0001\n",
    "# df2 = pd.read_csv(\"./pcVsRho-SAL-LT0001-LE0001-PJ10-simplified.csv\", skipinitialspace=True) # LE = 0.0002\n",
    "# df3 = pd.read_csv(\"./pcVsRho-SAP-LT0001-LE0001-PJ10-simplified.csv\", skipinitialspace=True) # LE = 0.0003\n",
    "# plt.plot(df1['rho'], df1[\"pc\"], linestyle=(0, (1,1)), color='k', linewidth = 2, label=r'Simplified')\n",
    "# plt.plot(df2['rho'], df2[\"pc\"], linestyle=(0, (1,1)), color='k', linewidth = 2)\n",
    "# plt.plot(df3['rho'], df3[\"pc\"], linestyle=(0, (1,1)), color='k', linewidth = 2)\n",
    "\n",
    "#simulation\n",
    "df1 = pd.read_csv(\"./pcVsRho-SAD-LT0001-LE0001-PJ10-simu.csv\", skipinitialspace=True) # LT = 0.0001\n",
    "df2 = pd.read_csv(\"./pcVsRho-SAL-LT0001-LE0001-PJ10-simu.csv\", skipinitialspace=True) # LT = 0.0001\n",
    "df3 = pd.read_csv(\"./pcVsRho-SAP-LT0001-LE0001-PJ10-simu.csv\", skipinitialspace=True) # LT = 0.0001\n",
    "plt.plot(df1['rho'], df1[\"pc\"], 'ko', markerfacecolor=\"none\", markersize = 10, label=r'Simulation')\n",
    "plt.plot(df2['rho'], df2[\"pc\"], 'ko', markerfacecolor=\"none\", markersize = 10)\n",
    "plt.plot(df3['rho'], df3[\"pc\"], 'ko', markerfacecolor=\"none\", markersize = 10)\n",
    "\n",
    "plt.legend(loc='best', fontsize = 14)\n",
    "\n",
    "plt.text(0.6, 0.43, r'$\\lambda_T=0.0001$, $\\lambda_E=0.0001$, $R_t=4$ bps/Hz, $P_J=10$ W', fontsize = 14)\n",
    "# plt.text(3.2, 0.58, r'$\\lambda_E=0.0002$', fontsize = 14)\n",
    "# plt.text(3, 0.66, r'$\\lambda_E=0.0001$', fontsize = 14)\n",
    "# plt.text(3, 0.33, r'$\\lambda_E=0.0003$', fontsize = 14)\n",
    "\n",
    "# plt.savefig('pcVsRho.eps', format='eps', dpi=1200, bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 404,
   "metadata": {},
   "outputs": [],
   "source": [
    "lambdaT = 0.0001 \n",
    "lambdaE = 0.0001\n",
    "Rt = 4\n",
    "Re = 2\n",
    "\n",
    "# simplified STC\n",
    "ps_sim = pd.read_csv(\"./psVsRho-SAP-LT0001-LE0002-PJ20-simplified.csv\", skipinitialspace=True) # LE = 0.0001\n",
    "pc_sim = pd.read_csv(\"./pcVsRho-SAP-LT0001-LE0002-PJ20-simplified.csv\", skipinitialspace=True)\n",
    "stc_sim = pd.DataFrame({'rho': ps_sim[\"rho\"], 'stc': lambdaT * ps_sim[\"ps\"] * pc_sim[\"pc\"] * (Rt - Re)})\n",
    "stc_sim.to_csv('stcVsRho-SAP-LT0001-LE0002-PJ20-simplified.csv', index = False)\n",
    "\n",
    "# ps = pd.read_csv(\"./psVsRho-SAL-LT0001-LE0003-PJ10.csv\", skipinitialspace=True)\n",
    "# pc = pd.read_csv(\"./pcVsRho-SAL-LT0001-LE0001-PJ10.csv\", skipinitialspace=True)\n",
    "# stc = pd.DataFrame({'rho': ps[\"rho\"], 'stc': lambdaT * ps[\"ps\"] * pc[\"pc\"] * (Rt - Re)})\n",
    "# stc.to_csv('stcVsRho-SAL-LT0001-LE0003-PJ10.csv', index = False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "ename": "ValueError",
     "evalue": "Unrecognized character $ in format string",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mValueError\u001b[0m                                Traceback (most recent call last)",
      "\u001b[0;32m/var/folders/9y/rtgxmyx16_5d5bkccbgkj9940000gn/T/ipykernel_1056/239936821.py\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m     28\u001b[0m \u001b[0mmarkers_on\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0;36m50\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m100\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m106\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m112\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m118\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m124\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m130\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m136\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     29\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 30\u001b[0;31m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdf1_2\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'rho'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdf1_2\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m\"stc\"\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;36m100000\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'k-$s$'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlinewidth\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;36m2\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmarkersize\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;36m5\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmarkevery\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mmarkers_on\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlabel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34mr'SA-D ($\\lambda_E=0.0002$)'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     31\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdf2_2\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'rho'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdf2_2\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m\"stc\"\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;36m100000\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'k--s'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlinewidth\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;36m2\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmarkersize\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;36m5\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmarkevery\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mmarkers_on\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlabel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34mr'SA-L ($\\lambda_E=0.0002$)'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     32\u001b[0m \u001b[0mplt\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdf3_2\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m'rho'\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdf3_2\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m\"stc\"\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;36m100000\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'k-.s'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlinewidth\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;36m2\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmarkersize\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;36m5\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmarkevery\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mmarkers_on\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mlabel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34mr'SA-P ($\\lambda_E=0.0002$)'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/homebrew/lib/python3.9/site-packages/matplotlib/pyplot.py\u001b[0m in \u001b[0;36mplot\u001b[0;34m(scalex, scaley, data, *args, **kwargs)\u001b[0m\n\u001b[1;32m   2755\u001b[0m \u001b[0;34m@\u001b[0m\u001b[0m_copy_docstring_and_deprecators\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mAxes\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mplot\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   2756\u001b[0m \u001b[0;32mdef\u001b[0m \u001b[0mplot\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0margs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mscalex\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mTrue\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mscaley\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mTrue\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdata\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mNone\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 2757\u001b[0;31m     return gca().plot(\n\u001b[0m\u001b[1;32m   2758\u001b[0m         \u001b[0;34m*\u001b[0m\u001b[0margs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mscalex\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mscalex\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mscaley\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mscaley\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   2759\u001b[0m         **({\"data\": data} if data is not None else {}), **kwargs)\n",
      "\u001b[0;32m/opt/homebrew/lib/python3.9/site-packages/matplotlib/axes/_axes.py\u001b[0m in \u001b[0;36mplot\u001b[0;34m(self, scalex, scaley, data, *args, **kwargs)\u001b[0m\n\u001b[1;32m   1630\u001b[0m         \"\"\"\n\u001b[1;32m   1631\u001b[0m         \u001b[0mkwargs\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mcbook\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mnormalize_kwargs\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmlines\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mLine2D\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 1632\u001b[0;31m         \u001b[0mlines\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_get_lines\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0margs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdata\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mdata\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   1633\u001b[0m         \u001b[0;32mfor\u001b[0m \u001b[0mline\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mlines\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1634\u001b[0m             \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0madd_line\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mline\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/homebrew/lib/python3.9/site-packages/matplotlib/axes/_base.py\u001b[0m in \u001b[0;36m__call__\u001b[0;34m(self, data, *args, **kwargs)\u001b[0m\n\u001b[1;32m    310\u001b[0m                 \u001b[0mthis\u001b[0m \u001b[0;34m+=\u001b[0m \u001b[0margs\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    311\u001b[0m                 \u001b[0margs\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0margs\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 312\u001b[0;31m             \u001b[0;32myield\u001b[0m \u001b[0;32mfrom\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_plot_args\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mthis\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mkwargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    313\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    314\u001b[0m     \u001b[0;32mdef\u001b[0m \u001b[0mget_next_color\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/homebrew/lib/python3.9/site-packages/matplotlib/axes/_base.py\u001b[0m in \u001b[0;36m_plot_args\u001b[0;34m(self, tup, kwargs, return_kwargs)\u001b[0m\n\u001b[1;32m    447\u001b[0m             \u001b[0;31m# xy is tup with fmt stripped (could still be (y,) only)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    448\u001b[0m             \u001b[0;34m*\u001b[0m\u001b[0mxy\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mfmt\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mtup\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 449\u001b[0;31m             \u001b[0mlinestyle\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mmarker\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcolor\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0m_process_plot_format\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mfmt\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    450\u001b[0m         \u001b[0;32melif\u001b[0m \u001b[0mlen\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mtup\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;34m==\u001b[0m \u001b[0;36m3\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    451\u001b[0m             \u001b[0;32mraise\u001b[0m \u001b[0mValueError\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m'third arg must be a format string'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/opt/homebrew/lib/python3.9/site-packages/matplotlib/axes/_base.py\u001b[0m in \u001b[0;36m_process_plot_format\u001b[0;34m(fmt)\u001b[0m\n\u001b[1;32m    197\u001b[0m             \u001b[0mi\u001b[0m \u001b[0;34m+=\u001b[0m \u001b[0;36m2\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    198\u001b[0m         \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 199\u001b[0;31m             raise ValueError(\n\u001b[0m\u001b[1;32m    200\u001b[0m                 'Unrecognized character %c in format string' % c)\n\u001b[1;32m    201\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mValueError\u001b[0m: Unrecognized character $ in format string"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x504 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(8,7))\n",
    "plt.xlabel(r'Selection parameter, $\\rho$', fontsize=18)\n",
    "plt.ylabel(r'STC ($10^{-5} bps/Hz/m^2$)', fontsize=18)\n",
    "plt.xticks(size = 15)\n",
    "plt.yticks(size = 15)\n",
    "plt.xlim(0.1,50)\n",
    "plt.ylim(3,9)\n",
    "\n",
    "#lambdaT=0.0001, LambdaE = 0.0001, nosie = 10^-10.4, Rt = 4, Re = 2\n",
    "# PJ =10\n",
    "df1_1 = pd.read_csv(\"./stcVsRho-SAD-LT0001-LE0001-PJ15-simplified.csv\", skipinitialspace=True) # lambdaE = 0.0001\n",
    "df2_1 = pd.read_csv(\"./stcVsRho-SAL-LT0001-LE0001-PJ15-simplified.csv\", skipinitialspace=True) # lambdaE = 0.0002\n",
    "df3_1 = pd.read_csv(\"./stcVsRho-SAP-LT0001-LE0001-PJ15-simplified.csv\", skipinitialspace=True) # lambdaE = 0.0003\n",
    "\n",
    "plt.plot(df1_1['rho'], df1_1[\"stc\"]*100000, 'k-', linewidth = 2, label=r'SA-D ($\\lambda_E=0.0001$)')\n",
    "plt.plot(df2_1['rho'], df2_1[\"stc\"]*100000, 'k--', linewidth = 2, label=r'SA-L ($\\lambda_E=0.0001$)')\n",
    "plt.plot(df3_1['rho'], df3_1[\"stc\"]*100000, 'k-.', linewidth = 2, label=r'SA-P ($\\lambda_E=0.0001$)')\n",
    "\n",
    "\n",
    "# plt.legend(loc='best', fontsize = 14)\n",
    "\n",
    "# PJ=20\n",
    "\n",
    "df1_2 = pd.read_csv(\"./stcVsRho-SAD-LT0001-LE0002-PJ15-simplified.csv\", skipinitialspace=True) # lambdaE = 0.0001\n",
    "df2_2 = pd.read_csv(\"./stcVsRho-SAL-LT0001-LE0002-PJ15-simplified.csv\", skipinitialspace=True) # lambdaE = 0.0002\n",
    "df3_2 = pd.read_csv(\"./stcVsRho-SAP-LT0001-LE0002-PJ15-simplified.csv\", skipinitialspace=True) # lambdaE = 0.0003\n",
    "\n",
    "markers_on = [50, 100, 106, 112, 118, 124, 130, 136]\n",
    "\n",
    "plt.plot(df1_2['rho'], df1_2[\"stc\"]*100000, 'k-s', linewidth = 2, markersize = 5, markevery = markers_on, label=r'SA-D ($\\lambda_E=0.0002$)')\n",
    "plt.plot(df2_2['rho'], df2_2[\"stc\"]*100000, 'k--s', linewidth = 2, markersize = 5, markevery = markers_on, label=r'SA-L ($\\lambda_E=0.0002$)')\n",
    "plt.plot(df3_2['rho'], df3_2[\"stc\"]*100000, 'k-.s', linewidth = 2, markersize = 5, markevery = markers_on, label=r'SA-P ($\\lambda_E=0.0002$)')\n",
    "\n",
    "\n",
    "# plt.plot(1.9, 8.194895001920001,'ko', markersize=6, markerfacecolor='w')\n",
    "# plt.plot(1.3, 5.02037749284,'ko', markersize=6, markerfacecolor='w')\n",
    "plt.plot(3.1, 8.17273226132,'k*', markersize=10, markerfacecolor='w')\n",
    "# plt.plot(1.2, 4.967430451,'ko', markersize=6, markerfacecolor='w')\n",
    "plt.plot(31, 7.136341234640001,'k*', markersize=10, markerfacecolor='w')\n",
    "plt.plot(22, 3.7505696918400004,'k*', markersize=10, markerfacecolor='w')\n",
    "\n",
    "plt.legend(loc=(0.58,0.2), fontsize = 14)\n",
    "\n",
    "plt.text(5, 5.8, r'$\\lambda_T=0.0001$, $P_J=15 W$', fontsize = 14)\n",
    "plt.text(5, 6.2, r'$R_t=4$ bps/Hz, $R_e=2$ bps/Hz', fontsize = 14)\n",
    "\n",
    "# plt.annotate(r'$\\lambda_E=0.0001$',\n",
    "#              xy=(20,8.4), xytext=(20, 7.7),\n",
    "#              fontsize=14,\n",
    "#              arrowprops=dict(arrowstyle=\"->\",color='grey'))\n",
    "# plt.annotate(r'',\n",
    "#              xy=(20,7.2), xytext=(24, 7.6),\n",
    "#              fontsize=14,\n",
    "#              arrowprops=dict(arrowstyle=\"->\",color='grey'))\n",
    "\n",
    "# plt.annotate(r'$\\lambda_E=0.0002$',\n",
    "#              xy=(20,5.3), xytext=(20, 4.5),\n",
    "#              fontsize=14,\n",
    "#              arrowprops=dict(arrowstyle=\"->\",color='grey'))\n",
    "# plt.annotate(r'',\n",
    "#              xy=(20,3.8), xytext=(24, 4.4),\n",
    "#              fontsize=14,\n",
    "#              arrowprops=dict(arrowstyle=\"->\",color='grey'))\n",
    "\n",
    "\n",
    "\n",
    "# plt.axes([0.3, .5, .4, .3], facecolor='w')\n",
    "# plt.xlim(0.0,100)\n",
    "# plt.ylim(2,10)\n",
    "# plt.plot(df2_1['rho'], df2_1[\"stc\"]*100000, 'k--', linewidth = 2)\n",
    "# plt.plot(df2_2['rho'], df2_2[\"stc\"]*100000, 'b--', linewidth = 2)\n",
    "# plt.plot(df3_1['rho'], df3_1[\"stc\"]*100000, 'k-.', linewidth = 2)\n",
    "# plt.plot(df3_2['rho'], df3_2[\"stc\"]*100000, 'b-.', linewidth = 2)\n",
    "# # plt.plot(0.99, 1.37319,'b*', markersize=10, markerfacecolor='w') \n",
    "# # plt.plot(0.01, 1.3352,'b*', markersize=10, markerfacecolor='w') \n",
    "# # plt.plot(0.01, 1.05727,'b*', markersize=10, markerfacecolor='w') \n",
    "# plt.xlabel(r'$\\rho$', fontsize=10)\n",
    "# plt.ylabel(r'STC', fontsize=10)\n",
    "\n",
    "# plt.text(0.35, 8, r'$\\lambda_T=0.0001$, $\\rho=0.5$', fontsize = 14)\n",
    "# plt.text(0.3, 7, r'$R_t=4$ bps/Hz, $R_e=2$ bps/Hz', fontsize = 14)\n",
    "#plt.savefig('stcVsLE.eps', format='eps', dpi=1200, bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 685,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x504 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(8,7))\n",
    "plt.xlabel(r'Selection parameter, $\\rho$', fontsize=18)\n",
    "plt.ylabel(r'STC ($10^{-5} bps/Hz/m^2$)', fontsize=18)\n",
    "plt.xticks(size = 15)\n",
    "plt.yticks(size = 15)\n",
    "plt.xlim(0.1,100)\n",
    "plt.ylim(3,9)\n",
    "\n",
    "#lambdaT=0.0001, PJ = 15, nosie = 10^-10.4, Rt = 4, Re = 2\n",
    "# lambdaE = 0.0001\n",
    "df1_1 = pd.read_csv(\"./stcVsRho-SAD-LT0001-LE0001-PJ15-simplified.csv\", skipinitialspace=True) # lambdaE = 0.0001\n",
    "df2_1 = pd.read_csv(\"./stcVsRho-SAL-LT0001-LE0001-PJ15-simplified.csv\", skipinitialspace=True) # lambdaE = 0.0002\n",
    "df3_1 = pd.read_csv(\"./stcVsRho-SAP-LT0001-LE0001-PJ15-simplified.csv\", skipinitialspace=True) # lambdaE = 0.0003\n",
    "\n",
    "plt.plot(df1_1['rho'], df1_1[\"stc\"]*100000, 'k-', linewidth = 2, label=r'SA-D')\n",
    "plt.plot(df2_1['rho'], df2_1[\"stc\"]*100000, 'k--', linewidth = 2, label=r'SA-L')\n",
    "plt.plot(df3_1['rho'], df3_1[\"stc\"]*100000, 'k-.', linewidth = 2, label=r'SA-P')\n",
    "\n",
    "# plt.legend(loc='best', fontsize = 14)\n",
    "\n",
    "# lambdaE = 0.0002\n",
    "\n",
    "df1_2 = pd.read_csv(\"./stcVsRho-SAD-LT0001-LE0002-PJ15-simplified.csv\", skipinitialspace=True) # lambdaE = 0.0001\n",
    "df2_2 = pd.read_csv(\"./stcVsRho-SAL-LT0001-LE0002-PJ15-simplified.csv\", skipinitialspace=True) # lambdaE = 0.0002\n",
    "df3_2 = pd.read_csv(\"./stcVsRho-SAP-LT0001-LE0002-PJ15-simplified.csv\", skipinitialspace=True) # lambdaE = 0.0003\n",
    "\n",
    "# plt.plot(df1_2['rho'], df1_2[\"stc\"]*100000, 'k-s', linewidth = 2, markersize = 5, markevery = 10, label=r'SA-D ($\\lambda_E=0.0002$)')\n",
    "# plt.plot(df2_2['rho'], df2_2[\"stc\"]*100000, 'k--s', linewidth = 2, markersize = 5, markevery = 10, label=r'SA-L ($\\lambda_E=0.0002$)')\n",
    "# plt.plot(df3_2['rho'], df3_2[\"stc\"]*100000, 'k-.s', linewidth = 2, markersize = 5, markevery = 10, label=r'SA-P ($\\lambda_E=0.0002$)')\n",
    "\n",
    "plt.plot(df1_2['rho'], df1_2[\"stc\"]*100000, 'k-', linewidth = 2, markersize = 5, markevery = 10)\n",
    "plt.plot(df2_2['rho'], df2_2[\"stc\"]*100000, 'k--', linewidth = 2, markersize = 5, markevery = 10)\n",
    "plt.plot(df3_2['rho'], df3_2[\"stc\"]*100000, 'k-.', linewidth = 2, markersize = 5, markevery = 10)\n",
    "\n",
    "plt.legend(loc='best', fontsize = 14)\n",
    "plt.text(42, 6.4, r'$\\lambda_T=0.0001$, $P_J=15 W$', fontsize = 14)\n",
    "plt.text(42, 6.8, r'$R_t=4$ bps/Hz, $R_e=2$ bps/Hz', fontsize = 14)\n",
    "\n",
    "plt.annotate(r'$\\lambda_E=0.0001$',\n",
    "             xy=(50,8.3), xytext=(60, 7.7),\n",
    "             fontsize=14,\n",
    "             arrowprops=dict(arrowstyle=\"->\",color='grey'))\n",
    "plt.annotate(r'',\n",
    "             xy=(50,7.2), xytext=(64, 7.6),\n",
    "             fontsize=14,\n",
    "             arrowprops=dict(arrowstyle=\"->\",color='grey'))\n",
    "\n",
    "plt.annotate(r'$\\lambda_E=0.0002$',\n",
    "             xy=(50,5.2), xytext=(60, 4.5),\n",
    "             fontsize=14,\n",
    "             arrowprops=dict(arrowstyle=\"->\",color='grey'))\n",
    "plt.annotate(r'',\n",
    "             xy=(50,3.8), xytext=(64, 4.4),\n",
    "             fontsize=14,\n",
    "             arrowprops=dict(arrowstyle=\"->\",color='grey'))\n",
    "\n",
    "# plt.text(60, 7.7, r'$\\lambda_E=0.0001$', fontsize = 14)\n",
    "# plt.text(60, 4.5, r'$\\lambda_E=0.0002$', fontsize = 14)\n",
    "\n",
    "plt.axes([0.22, .5, .2, .1], facecolor='w')\n",
    "plt.xlim(0.0,20)\n",
    "plt.ylim(8.1,8.8)\n",
    "plt.plot(df1_1['rho'], df1_1[\"stc\"]*100000, 'k-', linewidth = 1)\n",
    "plt.plot(df2_1['rho'], df2_1[\"stc\"]*100000, 'k--', linewidth = 1)\n",
    "plt.text(6, 8.5, r'$\\lambda_E=0.0001$', fontsize = 10)\n",
    "plt.xlabel(r'$\\rho$', fontsize=10)\n",
    "plt.ylabel(r'STC', fontsize=10)\n",
    "\n",
    "plt.axes([0.22, .28, .2, .1], facecolor='w')\n",
    "plt.xlim(0.0,20)\n",
    "plt.ylim(4.9,5.4)\n",
    "plt.plot(df1_2['rho'], df1_2[\"stc\"]*100000, 'k-', linewidth = 1)\n",
    "plt.plot(df2_2['rho'], df2_2[\"stc\"]*100000, 'k--', linewidth = 1)\n",
    "plt.text(9.5, 4.95, r'$\\lambda_E=0.0002$', fontsize = 10)\n",
    "plt.xlabel(r'$\\rho$', fontsize=10)\n",
    "plt.ylabel(r'STC', fontsize=10)\n",
    "\n",
    "#plt.savefig('stcVsLE.eps', format='eps', dpi=1200, bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 701,
   "metadata": {},
   "outputs": [],
   "source": [
    "lambdaT = 0.0001 \n",
    "lambdaE = 0.0001\n",
    "Rt = 4\n",
    "Re = 2\n",
    "\n",
    "# simplified STC\n",
    "ps_sim = pd.read_csv(\"./psVsRho-SAP-LT00015-LE0001-PJ10-simplified.csv\", skipinitialspace=True) # LE = 0.0001\n",
    "pc_sim = pd.read_csv(\"./pcVsRho-SAP-LT00015-LE0001-PJ10-simplified.csv\", skipinitialspace=True)\n",
    "stc_sim = pd.DataFrame({'rho': ps_sim[\"rho\"], 'stc': lambdaT * ps_sim[\"ps\"] * pc_sim[\"pc\"] * (Rt - Re)})\n",
    "stc_sim.to_csv('stcVsRho-SAP-LT00015-LE0001-PJ10-simplified.csv', index = False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x504 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(8,7))\n",
    "plt.xlabel(r'Selection parameter, $\\rho$', fontsize=18)\n",
    "plt.ylabel(r'STC ($10^{-5} bps/Hz/m^2$)', fontsize=18)\n",
    "plt.xticks(size = 15)\n",
    "plt.yticks(size = 15)\n",
    "plt.xlim(0.1,50)\n",
    "plt.ylim(6.5,9.6)\n",
    "\n",
    "#lambdaT=0.0001, LambdaE = 0.0001, nosie = 10^-10.4, Rt = 4, Re = 2\n",
    "# PJ =10\n",
    "df1_1 = pd.read_csv(\"./stcVsRho-SAD-LT0001-LE0001-PJ10-simplified.csv\", skipinitialspace=True) # lambdaE = 0.0001\n",
    "df2_1 = pd.read_csv(\"./stcVsRho-SAL-LT0001-LE0001-PJ10-simplified.csv\", skipinitialspace=True) # lambdaE = 0.0002\n",
    "df3_1 = pd.read_csv(\"./stcVsRho-SAP-LT0001-LE0001-PJ10-simplified.csv\", skipinitialspace=True) # lambdaE = 0.0003\n",
    "\n",
    "plt.plot(df1_1['rho'], df1_1[\"stc\"]*100000, 'k-', linewidth = 2, label=r'SA-D ($P_J=10$)')\n",
    "plt.plot(df2_1['rho'], df2_1[\"stc\"]*100000, 'k--', linewidth = 2, label=r'SA-L ($P_J=10$)')\n",
    "plt.plot(df3_1['rho'], df3_1[\"stc\"]*100000, 'k-.', linewidth = 2, label=r'SA-P ($P_J=10$)')\n",
    "\n",
    "# plt.legend(loc='best', fontsize = 14)\n",
    "\n",
    "# PJ=20\n",
    "\n",
    "df1_2 = pd.read_csv(\"./stcVsRho-SAD-LT0001-LE0001-PJ20-simplified.csv\", skipinitialspace=True) # lambdaE = 0.0001\n",
    "df2_2 = pd.read_csv(\"./stcVsRho-SAL-LT0001-LE0001-PJ20-simplified.csv\", skipinitialspace=True) # lambdaE = 0.0002\n",
    "df3_2 = pd.read_csv(\"./stcVsRho-SAP-LT0001-LE0001-PJ20-simplified.csv\", skipinitialspace=True) # lambdaE = 0.0003\n",
    "\n",
    "markers_on = [50, 100, 106, 112, 118, 124, 130, 136]\n",
    "plt.plot(df1_2['rho'], df1_2[\"stc\"]*100000, 'k-s', linewidth = 2, markersize = 5, markevery = markers_on, label=r'SA-D ($P_J=20$)')\n",
    "plt.plot(df2_2['rho'], df2_2[\"stc\"]*100000, 'k--s', linewidth = 2, markersize = 5, markevery = markers_on, label=r'SA-L ($P_J=20$)')\n",
    "plt.plot(df3_2['rho'], df3_2[\"stc\"]*100000, 'k-.s', linewidth = 2, markersize = 5, markevery = markers_on, label=r'SA-P ($P_J=20$)')\n",
    "# plt.plot(df1_2['rho'], df1_2[\"stc\"]*100000, 'k-', linewidth = 2, markersize = 5, markevery = 10)\n",
    "# plt.plot(df2_2['rho'], df2_2[\"stc\"]*100000, 'k--', linewidth = 2, markersize = 5, markevery = 10)\n",
    "# plt.plot(df3_2['rho'], df3_2[\"stc\"]*100000, 'k-.', linewidth = 2, markersize = 5, markevery = 10)\n",
    "\n",
    "\n",
    "plt.text(8, 9.2, r'$\\lambda_T=0.0001$, $\\lambda_E=0.0001$', fontsize = 14)\n",
    "plt.text(7, 9.0, r'$R_t=4$ bps/Hz, $R_e=2$ bps/Hz', fontsize = 14)\n",
    "\n",
    "# plt.plot(3.4, 8.32660824068,'k*', markersize=10, markerfacecolor='w')\n",
    "# plt.plot(0.8, 7.9302087885,'k*', markersize=10, markerfacecolor='w')\n",
    "plt.plot(14, 8.32432423488,'k*', markersize=10, markerfacecolor='w')\n",
    "# plt.plot(0.6, 7.871077173440001,'k*', markersize=10, markerfacecolor='w')\n",
    "plt.plot(41, 7.471155997379999,'k*', markersize=10, markerfacecolor='w')\n",
    "plt.plot(24, 6.81984708864,'k*', markersize=10, markerfacecolor='w', label=r'optimal $\\rho$')\n",
    "\n",
    "plt.legend(loc='best', fontsize = 12)\n",
    "\n",
    "\n",
    "# ax = plt.gca()\n",
    "# ellipse = Ellipse(xy=(1.5, 8.4), width=1.5, height=0.5, \n",
    "#                         edgecolor='grey', fc='None', lw=1)\n",
    "# ax.add_patch(ellipse)\n",
    "\n",
    "# plt.annotate(r'$P_J=10$',\n",
    "#              xy=(1.8,8.5), xytext=(5, 8.6),\n",
    "#              fontsize=14,\n",
    "#              arrowprops=dict(arrowstyle=\"->\",color='grey'))\n",
    "\n",
    "# ax = plt.gca()\n",
    "# ellipse = Ellipse(xy=(1.5,7.6), width=1.5, height=1.0, \n",
    "#                         edgecolor='grey', fc='None', lw=1)\n",
    "# ax.add_patch(ellipse)\n",
    "\n",
    "# plt.annotate(r'$P_J=20$',\n",
    "#              xy=(2.0,7.6), xytext=(5, 7.3),\n",
    "#              fontsize=14,\n",
    "#              arrowprops=dict(arrowstyle=\"->\",color='grey'))\n",
    "\n",
    "#plt.savefig('stcVsLE.eps', format='eps', dpi=1200, bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 717,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x504 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(8,7))\n",
    "plt.xlabel(r'Selection parameter, $\\rho$', fontsize=18)\n",
    "plt.ylabel(r'STC ($10^{-5} bps/Hz/m^2$)', fontsize=18)\n",
    "plt.xticks(size = 15)\n",
    "plt.yticks(size = 15)\n",
    "plt.xlim(0.1,50)\n",
    "plt.ylim(7.0,10)\n",
    "\n",
    "#lambdaT=0.0001, LambdaE = 0.0001, nosie = 10^-10.4, Rt = 4, Re = 2\n",
    "# PJ =10\n",
    "df1_1 = pd.read_csv(\"./stcVsRho-SAD-LT0001-LE0001-PJ10-simplified.csv\", skipinitialspace=True) # lambdaE = 0.0001\n",
    "df2_1 = pd.read_csv(\"./stcVsRho-SAL-LT0001-LE0001-PJ10-simplified.csv\", skipinitialspace=True) # lambdaE = 0.0002\n",
    "df3_1 = pd.read_csv(\"./stcVsRho-SAP-LT0001-LE0001-PJ10-simplified.csv\", skipinitialspace=True) # lambdaE = 0.0003\n",
    "\n",
    "plt.plot(df1_1['rho'], df1_1[\"stc\"]*100000, 'k-', linewidth = 2, label=r'SA-D')\n",
    "plt.plot(df2_1['rho'], df2_1[\"stc\"]*100000, 'k--', linewidth = 2, label=r'SA-L')\n",
    "plt.plot(df3_1['rho'], df3_1[\"stc\"]*100000, 'k-.', linewidth = 2, label=r'SA-P')\n",
    "\n",
    "# plt.legend(loc='best', fontsize = 14)\n",
    "\n",
    "# PJ=20\n",
    "\n",
    "df1_2 = pd.read_csv(\"./stcVsRho-SAD-LT00012-LE0001-PJ10-simplified.csv\", skipinitialspace=True) # lambdaE = 0.0001\n",
    "df2_2 = pd.read_csv(\"./stcVsRho-SAL-LT00012-LE0001-PJ10-simplified.csv\", skipinitialspace=True) # lambdaE = 0.0002\n",
    "df3_2 = pd.read_csv(\"./stcVsRho-SAP-LT00012-LE0001-PJ10-simplified.csv\", skipinitialspace=True) # lambdaE = 0.0003\n",
    "\n",
    "\n",
    "plt.plot(df1_2['rho'], df1_2[\"stc\"]*100000, 'b-s', linewidth = 2, markersize = 5, markevery = 10)\n",
    "plt.plot(df2_2['rho'], df2_2[\"stc\"]*100000, 'b--s', linewidth = 2, markersize = 5, markevery = 10)\n",
    "plt.plot(df3_2['rho'], df3_2[\"stc\"]*100000, 'b-.s', linewidth = 2, markersize = 5, markevery = 10)\n",
    "\n",
    "# # plt.plot(1.9, 8.194895001920001,'ko', markersize=6, markerfacecolor='w')\n",
    "# # plt.plot(1.3, 5.02037749284,'ko', markersize=6, markerfacecolor='w')\n",
    "# plt.plot(3.1, 8.17273226132,'k*', markersize=10, markerfacecolor='w')\n",
    "# # plt.plot(1.2, 4.967430451,'ko', markersize=6, markerfacecolor='w')\n",
    "# plt.plot(31, 7.136341234640001,'k*', markersize=10, markerfacecolor='w')\n",
    "# plt.plot(22, 3.7505696918400004,'k*', markersize=10, markerfacecolor='w', label=r'optimal $\\rho$')\n",
    "\n",
    "plt.legend(loc=(0.72,0.42), fontsize = 14)\n",
    "\n",
    "# plt.text(5, 5.8, r'$\\lambda_T=0.0001$, $P_J=15 W$', fontsize = 14)\n",
    "# plt.text(5, 6.2, r'$R_t=4$ bps/Hz, $R_e=2$ bps/Hz', fontsize = 14)\n",
    "\n",
    "# plt.annotate(r'$\\lambda_E=0.0001$',\n",
    "#              xy=(20,8.4), xytext=(20, 7.7),\n",
    "#              fontsize=14,\n",
    "#              arrowprops=dict(arrowstyle=\"->\",color='grey'))\n",
    "# plt.annotate(r'',\n",
    "#              xy=(20,7.2), xytext=(24, 7.6),\n",
    "#              fontsize=14,\n",
    "#              arrowprops=dict(arrowstyle=\"->\",color='grey'))\n",
    "\n",
    "# plt.annotate(r'$\\lambda_E=0.0002$',\n",
    "#              xy=(20,5.3), xytext=(20, 4.5),\n",
    "#              fontsize=14,\n",
    "#              arrowprops=dict(arrowstyle=\"->\",color='grey'))\n",
    "# plt.annotate(r'',\n",
    "#              xy=(20,3.8), xytext=(24, 4.4),\n",
    "#              fontsize=14,\n",
    "#              arrowprops=dict(arrowstyle=\"->\",color='grey'))\n",
    "\n",
    "\n",
    "\n",
    "# plt.axes([0.3, .5, .4, .3], facecolor='w')\n",
    "# plt.xlim(0.0,100)\n",
    "# plt.ylim(2,10)\n",
    "# plt.plot(df2_1['rho'], df2_1[\"stc\"]*100000, 'k--', linewidth = 2)\n",
    "# plt.plot(df2_2['rho'], df2_2[\"stc\"]*100000, 'b--', linewidth = 2)\n",
    "# plt.plot(df3_1['rho'], df3_1[\"stc\"]*100000, 'k-.', linewidth = 2)\n",
    "# plt.plot(df3_2['rho'], df3_2[\"stc\"]*100000, 'b-.', linewidth = 2)\n",
    "# # plt.plot(0.99, 1.37319,'b*', markersize=10, markerfacecolor='w') \n",
    "# # plt.plot(0.01, 1.3352,'b*', markersize=10, markerfacecolor='w') \n",
    "# # plt.plot(0.01, 1.05727,'b*', markersize=10, markerfacecolor='w') \n",
    "# plt.xlabel(r'$\\rho$', fontsize=10)\n",
    "# plt.ylabel(r'STC', fontsize=10)\n",
    "\n",
    "# plt.text(0.35, 8, r'$\\lambda_T=0.0001$, $\\rho=0.5$', fontsize = 14)\n",
    "# plt.text(0.3, 7, r'$R_t=4$ bps/Hz, $R_e=2$ bps/Hz', fontsize = 14)\n",
    "#plt.savefig('stcVsLE.eps', format='eps', dpi=1200, bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 242,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x504 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(8,7))\n",
    "plt.xlabel(r'Density of eavesdroppers, $\\lambda_E$ ($10^{-3} m^{-2}$)', fontsize=18)\n",
    "plt.ylabel(r'STC ($10^{-5} bps/Hz/m^2$)', fontsize=18)\n",
    "plt.xticks(size = 15)\n",
    "plt.yticks(size = 15)\n",
    "plt.xlim(0.0,1)\n",
    "plt.ylim(0,13)\n",
    "\n",
    "#lambdaT=0.0001, PJ=10, rho=2, nosie = 10^-10.4, Rt = 4, Re = 2\n",
    "# \n",
    "df1 = pd.read_csv(\"./stcVsLE-SAD-Rho05-LT0001-PJ10-simplified.csv\", skipinitialspace=True) # lambdaE = 0.0001\n",
    "df2 = pd.read_csv(\"./stcVsLE-SAL-Rho05-LT0001-PJ10-simplified.csv\", skipinitialspace=True) # lambdaE = 0.0002\n",
    "df3 = pd.read_csv(\"./stcVsLE-SAP-Rho05-LT0001-PJ10-simplified.csv\", skipinitialspace=True) # lambdaE = 0.0003\n",
    "\n",
    "plt.plot(df1['LE']*1000, df1[\"stc\"]*100000, 'k-', linewidth = 2, label=r'SA-D')\n",
    "plt.plot(df2['LE']*1000, df2[\"stc\"]*100000, 'k--', linewidth = 2, label=r'SA-L')\n",
    "plt.plot(df3['LE']*1000, df3[\"stc\"]*100000, 'k-.', linewidth = 2, label=r'SA-P')\n",
    "\n",
    "plt.legend(loc='best', fontsize = 14)\n",
    "\n",
    "plt.text(0.35, 8, r'$\\lambda_T=0.0001$, $\\rho=0.5$', fontsize = 14)\n",
    "plt.text(0.3, 7, r'$R_t=4$ bps/Hz, $R_e=2$ bps/Hz', fontsize = 14)\n",
    "#plt.savefig('stcVsLE.eps', format='eps', dpi=1200, bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 207,
   "metadata": {},
   "outputs": [],
   "source": [
    "lambdaT = 0.0001 \n",
    "lambdaE = 0.0001\n",
    "Rho = 2\n",
    "Rt = 4\n",
    "Re = 2\n",
    "\n",
    "# simplified STC\n",
    "ps_sim = pd.read_csv(\"./psVsPJ-SAP-Rho05-LT0001-LE0001-simplified.csv\", skipinitialspace=True) # LE = 0.0001\n",
    "pc_sim = pd.read_csv(\"./pcVsPJ-SAP-Rho05-LT0001-LE0001-simplified.csv\", skipinitialspace=True)\n",
    "stc_sim = pd.DataFrame({'PJ': ps_sim[\"PJ\"], 'stc': lambdaT * ps_sim[\"ps\"] * pc_sim[\"pc\"] * (Rt - Re)})\n",
    "stc_sim.to_csv('stcVsPJ-SAP-Rho05-LT0001-LE0001-simplified.csv', index = False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 224,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x504 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(8,7))\n",
    "plt.xlabel(r'Jamming power of J-Eves, $P_J$ (W)', fontsize=18)\n",
    "plt.ylabel(r'STC ($10^{-5} bps/Hz/m^2$)', fontsize=18)\n",
    "plt.xticks(size = 15)\n",
    "plt.yticks(size = 15)\n",
    "plt.xlim(0.0,30)\n",
    "plt.ylim(6,12)\n",
    "\n",
    "#lambdaT=0.0001, PJ=10, rho=2, nosie = 10^-10.4, Rt = 4, Re = 2\n",
    "# \n",
    "df1 = pd.read_csv(\"./stcVsPJ-SAD-Rho05-LT0001-LE0001-simplified.csv\", skipinitialspace=True) # lambdaE = 0.0001\n",
    "df2 = pd.read_csv(\"./stcVsPJ-SAL-Rho05-LT0001-LE0001-simplified.csv\", skipinitialspace=True) # lambdaE = 0.0002\n",
    "df3 = pd.read_csv(\"./stcVsPJ-SAP-Rho05-LT0001-LE0001-simplified.csv\", skipinitialspace=True) # lambdaE = 0.0003\n",
    "\n",
    "plt.plot(df1['PJ'], df1[\"stc\"]*100000, 'k-', linewidth = 2, label=r'SA-D')\n",
    "plt.plot(df2['PJ'], df2[\"stc\"]*100000, 'k--', linewidth = 2, label=r'SA-L')\n",
    "plt.plot(df3['PJ'], df3[\"stc\"]*100000, 'k-.', linewidth = 2, label=r'SA-P')\n",
    "\n",
    "plt.legend(loc='best', fontsize = 14)\n",
    "\n",
    "plt.text(10, 10, r'$\\lambda_T=0.0001$, $\\lambda_E=0.0001$, $\\rho=0.5$', fontsize = 14)\n",
    "plt.text(11, 9.5, r'$R_t=4$ bps/Hz, $R_e=2$ bps/Hz', fontsize = 14)\n",
    "#plt.savefig('stcVsLE.eps', format='eps', dpi=1200, bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 237,
   "metadata": {},
   "outputs": [],
   "source": [
    "lambdaE = 0.0001\n",
    "Rho = 2\n",
    "Rt = 4\n",
    "Re = 2\n",
    "PJ = 10\n",
    "\n",
    "# simplified STC\n",
    "ps_sim = pd.read_csv(\"./psVsLT-SAP-Rho05-LE0001-PJ10-simplified.csv\", skipinitialspace=True) # LE = 0.0001\n",
    "pc_sim = pd.read_csv(\"./pcVsLT-SAP-Rho05-LE0001-PJ10-simplified.csv\", skipinitialspace=True)\n",
    "stc_sim = pd.DataFrame({'LT': ps_sim[\"LT\"], 'stc': lambdaT * ps_sim[\"ps\"] * pc_sim[\"pc\"] * (Rt - Re)})\n",
    "stc_sim.to_csv('stcVsLT-SAP-Rho05-LE0001-PJ10-simplified.csv', index = False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 662,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x504 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(8,7))\n",
    "plt.xlabel(r'Density of transmission pairs, $\\lambda_T$ ($10^{-3} m^{-2}$)', fontsize=18)\n",
    "plt.ylabel(r'STC ($10^{-5} bps/Hz/m^2$)', fontsize=18)\n",
    "plt.xticks(size = 15)\n",
    "plt.yticks(size = 15)\n",
    "plt.xlim(0.0,1)\n",
    "plt.ylim(0,10)\n",
    "\n",
    "#lambdaT=0.0001, PJ=10, rho=2, nosie = 10^-10.4, Rt = 4, Re = 2\n",
    "# \n",
    "df1 = pd.read_csv(\"./stcVsLT-SAD-Rho05-LE0001-PJ10-simplified.csv\", skipinitialspace=True) # lambdaE = 0.0001\n",
    "df2 = pd.read_csv(\"./stcVsLT-SAL-Rho05-LE0001-PJ10-simplified.csv\", skipinitialspace=True) # lambdaE = 0.0002\n",
    "df3 = pd.read_csv(\"./stcVsLT-SAP-Rho05-LE0001-PJ10-simplified.csv\", skipinitialspace=True) # lambdaE = 0.0003\n",
    "\n",
    "plt.plot(df1['LT']*1000, df1[\"stc\"]*100000, 'k-', linewidth = 2, label=r'SA-D')\n",
    "plt.plot(df2['LT']*1000, df2[\"stc\"]*100000, 'k--', linewidth = 2, label=r'SA-L')\n",
    "plt.plot(df3['LT']*1000, df3[\"stc\"]*100000, 'k-.', linewidth = 2, label=r'SA-P')\n",
    "\n",
    "plt.legend(loc='best', fontsize = 14)\n",
    "\n",
    "plt.text(0.28, 3, r'$\\lambda_E=0.0001$, $\\rho=0.5$, $P_J=10 W$', fontsize = 14)\n",
    "plt.text(0.3, 2.2, r'$R_t=4$ bps/Hz, $R_e=2$ bps/Hz', fontsize = 14)\n",
    "#plt.savefig('stcVsLE.eps', format='eps', dpi=1200, bbox_inches='tight')\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

